GeoIB: Geometry-Aware Information Bottleneck via Statistical-Manifold Compression

Information Bottleneck (IB) is widely used, but in deep learning, it is usually implemented through tractable surrogates, such as variational bounds or neural mutual information (MI) estimators, rather than directly controlling the MI I(X;Z) itself. The looseness and estimator-dependent bias can make IB "compression" only indirectly controlled and optimization fragile. We revisit the IB problem through the lens of information geometry and propose a \textbf{Geo}metric \textbf{I}nformation \textbf{B}ottleneck (\textbf{GeoIB}) that dispenses with mutual information (MI) estimation. We show that I(X;Z) and I(Z;Y) admit exact projection forms as minimal Kullback-Leibler (KL) distances from the joint distributions to their respective independence manifolds. Guided by this view, GeoIB controls information compression with two complementary terms: (i) a distribution-level Fisher-Rao (FR) discrepancy, which matches KL to second order and is reparameterization-invariant; and (ii) a geometry-level Jacobian-Frobenius (JF) term that provides a local capacity-type upper bound on I(Z;X) by penalizing pullback volume expansion of the encoder. We further derive a natural-gradient optimizer consistent with the FR metric and prove that the standard additive natural-gradient step is first-order equivalent to the geodesic update. We conducted extensive experiments and observed that the GeoIB achieves a better trade-off between prediction accuracy and compression ratio in the information plane than the mainstream IB baselines on popular datasets. GeoIB improves invariance and optimization stability by unifying distributional and geometric regularization under a single bottleneck multiplier. The source code of GeoIB is released at "https://anonymous.4open.science/r/G-IB-0569".

==> Figures/Experiments/Eval_during_training/MNIST_acc_during_training.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.2', '0.4', '0.6', '0.8', '1']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
OUL = [1.0, 1.0, 0.99833, 0.99667, 0.995, 1.0, 1.0, 1.0, 1.0, 0.99333, 0.99167, 0.875, 0.75833, 0.63167, 0.46667, 0.33333, 0.275, 0.245, 0.2321, 0.2321, 0.232, 0.2255, 0.2285, 0.2231167, 0.2295, 0.228333, 0.224833, 0.224167, 0.21333, 0.15, 0.125, 0.12833, 0.13, 0.13333, 0.13667,0.10333, 0.115, 0.125, 0.119833, 0.120833, 0.1185, 0.10333, 0.08167, 0.075, 0.085, 0.09333, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.1, 0.10833, 0.10833, 0.105, 0.10167, 0.09667, 0.09667, 0.09833, 0.09667, 0.095, 0.095, 0.095, 0.09333, 0.095, 0.095, 0.095, 0.09167, 0.09167, 0.09167, 0.09, 0.09333,0.09333, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.09667, 0.09667, 0.09833, 0.10333, 0.10833, 0.11167, 0.115, 0.10833, 0.11167, 0.10667, 0.10833, 0.10667, 0.1, 0.09667, 0.095, 0.095, 0.09333, 0.09333, 0.09167, 0.09333, 0.095, 0.095, 0.095, 0.09333, 0.09333, 0.09333, 0.095,0.09333, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.09667, 0.09667, 0.09833, 0.10333, 0.10833, 0.11167, 0.115, 0.10833, 0.11167, 0.10667, 0.10833, 0.10667, 0.1, 0.09667, 0.095, 0.095, 0.09333, 0.09333, 0.09167, 0.09333, 0.095, 0.095, 0.095, 0.09333, 0.09333, 0.09333, 0.095]

clean_sample = [1.0, 0.99833, 0.99167, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99667, 0.9935, 0.955, 0.99, 0.99833, 0.99833, 0.99833, 0.99833, 0.99833, 0.99833, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.99833, 0.995, 0.98833, 0.905, 0.983333, 0.9835, 0.988333, 0.97667, 0.99167, 0.99667, 1.0, 1.0,1.0, 0.98167, 0.986167, 0.9795, 0.9795, 0.974667, 0.974833, 0.979, 0.983333, 0.988333, 0.9905, 0.9935, 0.996333, 0.99667, 0.99667, 1.0, 1.0, 1.0, 0.99833, 0.995, 0.99333, 0.99333, 0.99167, 0.99167, 0.99, 0.98833, 0.98667, 0.96833, 0.992667, 0.989167, 0.986667, 0.983833, 0.981333, 0.979333, 0.980667, 0.984333, 0.987667, 0.990333, 0.990667, 0.981167, 0.968833, 0.967167, 0.972833, 0.979, 0.983667, 0.989333, 0.95167, 0.925, 0.988833, 0.9905, 0.9789833, 0.988667, 0.988167, 0.91, 0.92833, 0.94167, 0.95, 0.96, 0.96333, 0.96333, 0.96, 0.95167, 0.94833, 0.93, 0.9505, 0.915, 0.93833, 0.94833, 0.97333, 0.98167, 0.98333, 0.98833, 0.98833, 0.98833, 0.99, 0.99167,0.99333, 0.96833, 0.9, 0.93875, 0.89167, 0.96167, 0.99333, 0.99833, 1.0, 1.0, 1.0, 0.995, 0.94167, 0.74667, 0.64, 0.55667, 0.50667, 0.55667, 0.63333, 0.71667, 0.785, 0.85167, 0.89167, 0.94667, 0.98167, 0.99333, 0.99333, 0.99333, 0.99667, 0.99667, 0.99667, 0.99333, 0.985, 0.97833, 0.96333, 0.95, 0.93, 0.91]


org_acc = [0.9850, 0.9887, 0.9876, 0.9860, 0.9855]

vbu_acc = [0.8556, 0.8256, 0.7813, 0.7933, 0.7869]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
vbu_ldp_acc = [0.4435, 0.4747, 0.4627, 0.4357, 0.4664]

x = []
out_print = []
clean_print = []
t_i =3
for i in range(41):
    out_print.append(OUL[i*t_i]*100)
    clean_print.append(clean_sample[i*t_i]*100)
    # org_acc[i] = org_acc[i]*100
    # vbu_acc[i] = vbu_acc[i]*100
    # vbu_ldp_acc[i] = vbu_ldp_acc[i]*100
    x.append(i)

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.1))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, clean_print, linestyle='-', color='#E07B54',  fillstyle='full', markevery=markevery,
         label='Clean Data',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, out_print, linestyle='-', color='#797BB7',  fillstyle='full', markevery=markevery,
         label='Synthesized Data (OUbLi)', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# marker='o',  marker='*',
#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
# plt.plot(x, org_acc, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
#          label='Origin',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
#
#
# plt.plot(x, vbu_acc, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
# plt.plot(x, vbu_ldp_acc, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU-LDP',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0., 101, 20)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Training Rounds', fontsize=20)

my_x_ticks = np.arange(0, 41, 10)
plt.xticks(my_x_ticks, fontsize=20)
# plt.title('CIFAR10 IID')

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


plt.title('(a) On MNIST', fontsize=20)
plt.legend(loc='best',fontsize=16)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_during_training.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments/Eval_during_training/On_CIFAR10/CIFAR10_acc_during_training.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.2', '0.4', '0.6', '0.8', '1']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
#GIB = [1.0, 1.0, 0.99833, 0.99667, 0.995, 1.0, 1.0, 1.0, 1.0, 0.99333, 0.99167, 0.875, 0.75833, 0.63167, 0.46667, 0.33333, 0.275, 0.245, 0.2321, 0.2321, 0.232, 0.2255, 0.2285, 0.2231167, 0.2295, 0.228333, 0.224833, 0.224167, 0.21333, 0.15, 0.125, 0.12833, 0.13, 0.13333, 0.13667,0.10333, 0.115, 0.125, 0.119833, 0.120833, 0.1185, 0.10333, 0.08167, 0.075, 0.085, 0.09333, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.1, 0.10833, 0.10833, 0.105, 0.10167, 0.09667, 0.09667, 0.09833, 0.09667, 0.095, 0.095, 0.095, 0.09333, 0.095, 0.095, 0.095, 0.09167, 0.09167, 0.09167, 0.09, 0.09333,0.09333, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.09667, 0.09667, 0.09833, 0.10333, 0.10833, 0.11167, 0.115, 0.10833, 0.11167, 0.10667, 0.10833, 0.10667, 0.1, 0.09667, 0.095, 0.095, 0.09333, 0.09333, 0.09167, 0.09333, 0.095, 0.095, 0.095, 0.09333, 0.09333, 0.09333, 0.095,0.09333, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.09667, 0.09667, 0.09833, 0.10333, 0.10833, 0.11167, 0.115, 0.10833, 0.11167, 0.10667, 0.10833, 0.10667, 0.1, 0.09667, 0.095, 0.095, 0.09333, 0.09333, 0.09167, 0.09333, 0.095, 0.095, 0.095, 0.09333, 0.09333, 0.09333, 0.095]

VIB_NG = [1.3614782094955444, 1.1022096872329712, 0.8574033975601196, 0.8008788228034973, 0.5661213397979736, 0.45198559761047363, 0.4908447563648224, 0.5216103792190552, 0.4985441267490387, 0.4062153995037079, 0.3490574359893799, 0.5502538084983826, 0.33983221650123596, 0.3222714066505432, 0.3064745366573334, 0.21873898804187775, 0.3162321150302887, 0.2838103473186493, 0.3059082627296448, 0.37622570991516113, 0.31045427918434143, 0.12112933397293091, 0.29695218801498413, 0.21929563581943512, 0.19568778574466705, 0.22903703153133392, 0.20632736384868622, 0.17870503664016724, 0.24960511922836304, 0.13580918312072754, 0.1982380747795105, 0.243708074092865, 0.25018543004989624, 0.08003831654787064, 0.15965503454208374, 0.13386505842208862, 0.12362486869096756, 0.15577298402786255, 0.17094933986663818, 0.1458061933517456]
VIB_ADAM = [1.3361854553222656, 0.9816374182701111, 0.909284234046936, 0.7625861763954163, 0.623822033405304, 0.498087078332901, 0.5625810027122498, 0.49039900302886963, 0.4289558231830597, 0.39084431529045105, 0.25441253185272217, 0.4092375934123993, 0.3520010709762573, 0.29727327823638916, 0.21419894695281982, 0.23209452629089355, 0.29429036378860474, 0.29672712087631226, 0.217326819896698, 0.3673799932003021, 0.23418571054935455, 0.21741098165512085, 0.4141332805156708, 0.20862451195716858, 0.1366046518087387, 0.2913787364959717, 0.197151318192482, 0.18986426293849945, 0.382030725479126, 0.1119082048535347, 0.25951606035232544, 0.22389310598373413, 0.17903248965740204, 0.14437001943588257, 0.10386304557323456, 0.1336406022310257, 0.17256037890911102, 0.12839488685131073, 0.22360265254974365, 0.08276591449975967]



x = []
out_print = []
vibng_print = []
vib_ADAM = []
for i in range(len(VIB_NG)):

    vibng_print.append(VIB_NG[i]*100)
    vib_ADAM.append(VIB_ADAM[i] * 100)
    # org_acc[i] = org_acc[i]*100
    # vbu_acc[i] = vbu_acc[i]*100
    # vbu_ldp_acc[i] = vbu_ldp_acc[i]*100
    x.append(i)

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.1))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, vibng_print, linestyle='-', color='#E07B54',  fillstyle='full', markevery=markevery,
         label='VIB-NG',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, vib_ADAM, linestyle='-', color='#797BB7',  fillstyle='full', markevery=markevery,
         label='VIB-ADAM', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# marker='o',  marker='*',
#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
# plt.plot(x, org_acc, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
#          label='Origin',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
#
#
# plt.plot(x, vbu_acc, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
# plt.plot(x, vbu_ldp_acc, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU-LDP',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0., 101, 20)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Training Rounds', fontsize=20)

my_x_ticks = np.arange(0, 41, 10)
plt.xticks(my_x_ticks, fontsize=20)
# plt.title('CIFAR10 IID')

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


plt.title('(a) On MNIST', fontsize=20)
plt.legend(loc='best',fontsize=16)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_acc_during_training.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments/Eval_during_training/On_MNIST/MNIST_acc_during_training.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.2', '0.4', '0.6', '0.8', '1']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
#GIB = [1.0, 1.0, 0.99833, 0.99667, 0.995, 1.0, 1.0, 1.0, 1.0, 0.99333, 0.99167, 0.875, 0.75833, 0.63167, 0.46667, 0.33333, 0.275, 0.245, 0.2321, 0.2321, 0.232, 0.2255, 0.2285, 0.2231167, 0.2295, 0.228333, 0.224833, 0.224167, 0.21333, 0.15, 0.125, 0.12833, 0.13, 0.13333, 0.13667,0.10333, 0.115, 0.125, 0.119833, 0.120833, 0.1185, 0.10333, 0.08167, 0.075, 0.085, 0.09333, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.1, 0.10833, 0.10833, 0.105, 0.10167, 0.09667, 0.09667, 0.09833, 0.09667, 0.095, 0.095, 0.095, 0.09333, 0.095, 0.095, 0.095, 0.09167, 0.09167, 0.09167, 0.09, 0.09333,0.09333, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.09667, 0.09667, 0.09833, 0.10333, 0.10833, 0.11167, 0.115, 0.10833, 0.11167, 0.10667, 0.10833, 0.10667, 0.1, 0.09667, 0.095, 0.095, 0.09333, 0.09333, 0.09167, 0.09333, 0.095, 0.095, 0.095, 0.09333, 0.09333, 0.09333, 0.095,0.09333, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.095, 0.09667, 0.09667, 0.09667, 0.09667, 0.09833, 0.10333, 0.10833, 0.11167, 0.115, 0.10833, 0.11167, 0.10667, 0.10833, 0.10667, 0.1, 0.09667, 0.095, 0.095, 0.09333, 0.09333, 0.09167, 0.09333, 0.095, 0.095, 0.095, 0.09333, 0.09333, 0.09333, 0.095]

GIB_NG =[0.9885, 0.9911, 0.9914, 0.9923, 0.993, 0.9931, 0.9932, 0.9934, 0.9932, 0.993, 0.9924, 0.9928, 0.993, 0.9934, 0.993, 0.9926, 0.992, 0.9927, 0.9928, 0.9933, 0.9931, 0.9936, 0.993, 0.9928, 0.9934, 0.993, 0.9927, 0.9933, 0.9933, 0.9932, 0.9928, 0.9933, 0.9934, 0.993, 0.9932, 0.9931, 0.9934, 0.993, 0.9934, 0.9926]




GIB_ADAM = [0.9676, 0.9797, 0.9832, 0.9855, 0.986, 0.9859, 0.9877, 0.9874, 0.9858, 0.9864, 0.99, 0.9866, 0.9868, 0.988, 0.9868, 0.9875, 0.9846, 0.989, 0.9869, 0.9852, 0.9886, 0.9898, 0.9906, 0.9882, 0.9897, 0.987, 0.9892, 0.9895, 0.9887, 0.9887, 0.9889, 0.9897, 0.9912, 0.9896, 0.9896, 0.9891, 0.9892, 0.9905, 0.9914, 0.9912]


VIB_NG = [0.9875, 0.9915, 0.9913, 0.9925, 0.9926, 0.9925, 0.9929, 0.9926, 0.9928, 0.9926, 0.9936, 0.9935, 0.9937, 0.9928, 0.9929, 0.9933, 0.993, 0.9927, 0.9928, 0.9934, 0.9937, 0.9934, 0.9933, 0.9931, 0.9925, 0.9929, 0.9932, 0.9931, 0.9939, 0.993, 0.9928, 0.993, 0.9927, 0.993, 0.993, 0.9919, 0.9932, 0.9927, 0.9929, 0.9928]



x = []
out_print = []
gibng_print = []
gib_ADAM = []
vib_ADAM = []
for i in range(len(GIB_NG)):

    gibng_print.append(GIB_NG[i]*100)
    gib_ADAM.append(GIB_ADAM[i] * 100)
    vib_ADAM.append(VIB_NG[i] * 100)
    # org_acc[i] = org_acc[i]*100
    # vbu_acc[i] = vbu_acc[i]*100
    # vbu_ldp_acc[i] = vbu_ldp_acc[i]*100
    x.append(i)

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.1))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, gibng_print, linestyle='-', color='#E07B54',  fillstyle='full', markevery=markevery,
         label='VIB-NG',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, gib_ADAM, linestyle='-', color='#797BB7',  fillstyle='full', markevery=markevery,
         label='VIB-ADAM', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, vib_ADAM, linestyle='-', color='#9BC985',  fillstyle='full', markevery=markevery,
         label='VIB-ADAM', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


# marker='o',  marker='*',
#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)
# plt.plot(x, org_acc, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
#          label='Origin',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
#
#
# plt.plot(x, vbu_acc, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
# plt.plot(x, vbu_ldp_acc, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU-LDP',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(90., 101, 2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('Training Rounds', fontsize=20)

my_x_ticks = np.arange(0, 41, 10)
plt.xticks(my_x_ticks, fontsize=20)
# plt.title('CIFAR10 IID')

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


plt.title('(a) On MNIST', fontsize=20)
plt.legend(loc='best',fontsize=16)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_during_training.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments/eval_of_beta/OnCIFAR10/CIFAR10_model_Acc_MI.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x_of_IXZ_vib = [0.893267,0.868425, 0.8878, 0.87778, 0.83465, 0.66085, 0.3913264, 0.20466]

acc_vib = [0.8317, 0.8273, 0.8299, 0.8265,  0.8272, 0.8179, 0.7993 , 0.6975 ]


x_of_IXZ_sib = [ 0.79115, 0.74779, 0.659170, 0.6399, 0.39555, 0.20381, 0.1610539, 0]

acc_sib = [0.7775, 0.7447, 0.7714, 0.7581,  0.7594, 0.6951, 0.5484,  0.1046 ]


x_of_IXZ_gib = [0.98524, 1.03515, 1.0089, 1.0058, 0.8853, 0.68422, 0.397952 ,0.0407]

acc_gib = [0.8623, 0.8567, 0.8605, 0.8554, 0.8556, 0.8450, 0.8205, 0.7611 ]


x_of_IXZ_mine = [ 0.9299, 0.93876, 0.90857, 0.8859, 0.8624, 0.60634 ,0.4092189, 0.0797]

acc_mine = [0.8338, 0.8319, 0.8352, 0.8264, 0.8330, 0.8214, 0.7903 , 0.6229]



for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x_of_IXZ_vib,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x_of_IXZ_mine, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x_of_IXZ_sib, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x_of_IXZ_gib, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(0., 100.1, 20)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it I(X;Z)$' ,fontsize=20)

plt.xticks(np.arange(0., 2.1, 0.5), fontsize=20)
# plt.xticks(x, labels, fontsize=20)
plt.title('On CIFAR10',fontsize=20)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CIFAR10_model_acc_IXZ.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments/eval_of_beta/OnCIFAR10/CIFAR10_model_IXZ_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']


acc_vib = [0.893267, 0.868425, 0.8878, 0.87778, 0.83465, 0.66085, 0.3913264 , 0.20466]



acc_sib = [0.79115 , 0.74779, 0.659170, 0.6399, 0.39555, 0.20381,  0.0 , 0.0 ]

acc_mine = [0.9299, 0.93876 , 0.90857, 0.8859, 0.8624, 0.60634, 0.40 , 0.07]

acc_gib = [0.98524, 1.03515, 1.0089, 1.0058,  0.8853, 0.68422, 0.397952, 0.048553 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it I(X;Z)$' ,fontsize=24)
my_y_ticks = np.arange(0., 1.51, 0.3)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CIFAR10_model_ixz_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnCIFAR10/CIFAR10_model_MSE_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']


acc_vib = [0.81045, 0.78498, 0.79846, 0.8874, 0.967648, 1.04546, 1.1004279 , 1.1166]



acc_sib = [0.03700 , 0.04048, 0.04672, 0.051977, 0.05701445, 0.05868,  0.062595 , 5.0 ]

acc_mine = [0.81177, 0.807236 , 0.78679, 0.8068, 0.795225, 0.82045, 0.82865 , 0.830]

acc_gib = [0.87734, 0.88277, 0.87468, 0.899,  0.979085, 1.0463, 1.10350, 1.1135 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MSE$' ,fontsize=24)
my_y_ticks = np.arange(0.0, 1.501, 0.3)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([0, 1.501])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CIFAR10_model_MSE_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnCIFAR10/Cifar10_model_Acc_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']



acc_vib = [0.8317, 0.8273, 0.8299, 0.8265,  0.8272, 0.8179, 0.7993 , 0.6975 ]


acc_sib = [0.7775, 0.7447, 0.7714, 0.7581,  0.7594, 0.6951, 0.1,  0.1046 ]


acc_mine = [0.8338, 0.8319, 0.8352, 0.8264, 0.8330, 0.8214, 0.7903 , 0.6229]
acc_gib = [0.8623, 0.8567, 0.8605, 0.8554, 0.8556, 0.8450, 0.8205, 0.7611 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(0., 100.1, 20)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([0, 105.1])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_model_acc_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnCelebA/CelebA_model_Acc_MI.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x_of_IXZ_vib = [ 0.5346, 0.55483, 0.55184, 0.55415, 0.5268, 0.43433, 0.271442]

acc_vib = [0.9605, 0.9623, 0.9585, 0.9623, 0.9594,  0.9591, 0.9491]


x_of_IXZ_sib = [ 0.402034, 0.384713, 0.27633, 0.236301,  0.232779, 0.0206, 0.0000273]

acc_sib = [0.9712, 0.9712,  0.9702, 0.9710, 0.9678, 0.8041, 0.6096 ]


x_of_IXZ_gib = [ 0.47528,  0.3568,  0.2347031, 0.18614 , 0.18614, 0.07, 0.0076]

acc_gib = [ 0.9701,   0.9671,  0.9640, 0.9595, 0.9595 ,0.88, 0.79]


x_of_IXZ_mine = [0.5709, 0.5863, 0.510345, 0.5588, 0.512, 0.5494, 0.45563]

acc_mine = [0.9626, 0.9621, 0.9629, 0.9599, 0.9618, 0.9584, 0.9457, ]



for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100





plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x_of_IXZ_vib,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x_of_IXZ_mine, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x_of_IXZ_sib, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x_of_IXZ_gib, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(0., 100.1, 20)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([20, 105.1])
plt.xlabel('$\it I(X;Z)$' ,fontsize=20)

plt.xticks(np.arange(0., 1.01, 0.2), fontsize=20)
# plt.xticks(x, labels, fontsize=20)
plt.title('On CelebA',fontsize=20)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CelebA_model_acc_IXZ.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments/eval_of_beta/OnCelebA/CelebA_model_IXZ_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']


acc_vib = [0.5346, 0.55483, 0.55184, 0.55415, 0.5268, 0.43433, 0.271442 , 0.20466]



acc_sib = [0.502034, 0.484713, 0.38184, 0.27361, 0.221, 0.20381,  0.0 , 0.0 ]

acc_mine = [0.5709, 0.5863 , 0.510345, 0.5588, 0.512, 0.5494, 0.45 , 0.07]

acc_gib = [0.65801, 0.60910, 0.47524, 0.47171,  0.35680, 0.32951, 0.2344, 0.1661 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it I(X;Z)$' ,fontsize=24)
my_y_ticks = np.arange(0., 1.51, 0.3)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CelebA_model_ixz_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnCelebA/CelebA_model_MSE_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']


acc_vib = [0.0522117, 0.050618, 0.0544903, 0.058545, 0.06855, 0.071438, 0.07336 , 0.07336]

acc_sib = [0.057200 , 0.0652, 0.072017, 0.0733407, 0.0735, 0.07372,  0.074 , 0.75 ]

acc_mine = [0.04955, 0.048107 , 0.048471, 0.0510908, 0.0527922, 0.05306, 0.0457 , 0.830]

acc_gib = [0.05525, 0.05940, 0.06125, 0.069347,  0.07182, 0.073198, 0.07347, 0.073464 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MSE$' ,fontsize=24)
my_y_ticks = np.arange(0.0, 0.1501, 0.03)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([0, 0.1501])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CelebA_model_MSE_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnCelebA/Celeba_model_Acc_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']



acc_vib = [0.9605, 0.9623, 0.9585, 0.9623, 0.9594,  0.9591, 0.9491, 0.8932]

acc_sib = [0.9712, 0.9712,  0.9702, 0.9710, 0.9678, 0.9541, 0.6096 , 0.610]


acc_mine = [0.9626, 0.9621, 0.9629, 0.9599, 0.9618, 0.9584, 0.9457,  0.5403]


acc_gib = [ 0.9650,  0.9677,  0.9662, 0.9648, 0.9652 ,0.9606, 0.9640, 0.9238]





for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(0., 100.1, 20)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([0, 105.1])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_model_acc_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnMNIST/MNIST_model_Acc_MI.py <==





import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x_of_IXZ_vib = [1.748926, 1.781, 1.8109, 1.7793, 1.6346, 1.4526, 1.37028 , 1.3119, 1.2608, 1.22492,  0.093]

acc_vib = [0.9881, 0.9851, 0.9872, 0.9868, 0.9877, 0.9877, 0.9864, 0.9863, 0.9855, 0.9843,   0.9825]


x_of_IXZ_sib = [2.0779, 2.03516, 1.8685, 1.72472, 1.488507, 1.19234, 1.0638, 0.59209, 0.001724, 0,  0]

acc_sib = [0.9909, 0.9891, 0.9908, 0.9909, 0.9902, 0.9782,  0.9496, 0.6572, 0.1536, 0.1155, 0.1059 ]


x_of_IXZ_gib = [1.6527, 1.6630, 1.69732,  1.628, 1.5129, 1.41, 1.2897, 1.23454, 1.1843, 1.0843, 0.0923]

acc_gib = [0.9922, 0.9930, 0.9928, 0.9933,  0.9925, 0.9910, 0.9917, 0.9917, 0.9905, 0.9897,  0.9877]


x_of_IXZ_mine = [1.7181, 1.7342, 1.7695, 1.63981, 1.36492, 0.70770, 0.22576, 0 , 0, 0, 0 ]

acc_mine = [0.9896, 0.9877 , 0.9885, 0.9896, 0.9890, 0.9898, 0.9839, 0.09839, 0.09839,0.09839, 0.0980 ]



for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x_of_IXZ_vib,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x_of_IXZ_mine, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x_of_IXZ_sib, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x_of_IXZ_gib, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(60., 100.1, 10)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([60, 105.1])
plt.xlabel('$\it I(X;Z)$' ,fontsize=20)

plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)
# plt.xticks(x, labels, fontsize=20)
plt.title('On MNIST',fontsize=20)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_acc_IXZ.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/Experiments/eval_of_beta/OnMNIST/MNIST_model_Acc_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']


acc_vib = [0.9881, 0.9851, 0.9872, 0.9868, 0.9877, 0.9877, 0.9825 , 0.9364]



acc_sib = [0.9909, 0.9891, 0.9908, 0.9909, 0.9902, 0.9782,  0.1 , 0.1 ]

acc_mine = [0.9896, 0.9877 , 0.9885, 0.9896, 0.9890, 0.9898, 0.1 , 0.1]

acc_gib = [0.9922, 0.9930, 0.9928, 0.9933,  0.9925, 0.9910, 0.9877, 0.9553 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(60., 100.1, 10)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([60, 105.1])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_acc_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnMNIST/MNIST_model_IXZ_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']


acc_vib = [1.748926, 1.781, 1.8109, 1.7793, 1.6346, 1.4526, 0.093 , 0.08978]



acc_sib = [2.0779 , 2.03516, 1.8685, 1.72472, 1.488507, 1.19234,  0.0 , 0.0 ]

acc_mine = [1.7181, 1.7342 , 1.7695, 1.63981, 1.36492, 0.7, 0.0 , 0.0]

acc_gib = [1.6527, 1.6630, 1.69732, 1.628,  1.5129, 1.2897, 1.0923, 1.08553 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it I(X;Z)$' ,fontsize=24)
my_y_ticks = np.arange(0., 2.51, 0.5)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_ixz_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnMNIST/MNIST_model_MIA_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']


acc_vib = [0.51655, 0.524, 0.5235, 0.5297, 0.5399, 0.5311, 0.54955 , 0.5509]



acc_sib = [0.53775 , 0.53985, 0.53475, 0.5416, 0.5421, 0.54455,  0.5493 , 0.50 ]

acc_mine = [0.52445, 0.52005 , 0.51585, 0.5203, 0.5064, 0.5026, 0.50 , 0.50]

acc_gib = [0.53135, 0.52725, 0.53215, 0.5341,  0.54305, 0.5474, 0.5465, 0.5493 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MIA$ (%)' ,fontsize=24)
my_y_ticks = np.arange(50., 60.51, 2)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_MIA_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/OnMNIST/MNIST_model_MSE_beta.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5, 6, 7, 8 ]
x_label = ['$10^{-6}$', '$10^{-5}$', '$10^{-4}$', '$10^{-3}$', '$10^{-2}$', '$10^{-1}$', '$10^{-0}$', '$10^{1}$']


acc_vib = [0.03207, 0.0321, 0.03403, 0.04014, 0.047057, 0.04703, 0.0538831 , 0.0554]



acc_sib = [0.02129 , 0.026101, 0.037560, 0.04907, 0.05336345, 0.0541,  0.06764 , 0.50 ]

acc_mine = [0.03213, 0.0324 , 0.0323, 0.035730, 0.032928, 0.02690, 0.50 , 0.50]

acc_gib = [0.04284, 0.04378, 0.04373, 0.0477,  0.05175, 0.05368, 0.053977, 0.05466 ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(6.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MSE$' ,fontsize=24)
my_y_ticks = np.arange(0.0, 0.101, 0.02)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([0, 0.101])
plt.xlabel('$\\beta$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_MSE_beta.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_beta/test.py <==
# -*- coding: utf-8 -*-
# Draw the Geometric-IB (G-IB) architecture diagram with matplotlib (no extra deps).
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, Circle, FancyArrowPatch

# ---------------------------- helpers ----------------------------
def add_box(ax, xy, w, h, text, fontsize=12, fc="white", ec="black", lw=1.5, r=0.08):
    x, y = xy
    box = FancyBboxPatch((x, y), w, h, boxstyle=f"round,pad=0.02,rounding_size={r}",
                         linewidth=lw, edgecolor=ec, facecolor=fc)
    ax.add_patch(box)
    ax.text(x + w/2, y + h/2, text, ha="center", va="center", fontsize=fontsize)
    return box

def add_circle(ax, center, radius, text, fontsize=12, fc="white", ec="black", lw=1.5):
    cx, cy = center
    c = Circle((cx, cy), radius, linewidth=lw, edgecolor=ec, facecolor=fc)
    ax.add_patch(c)
    ax.text(cx, cy, text, ha="center", va="center", fontsize=fontsize)
    return c

def arrow(ax, p0, p1, style='-|>', lw=1.8, ls='solid'):
    a = FancyArrowPatch(p0, p1, arrowstyle=style, mutation_scale=12,
                        linewidth=lw, linestyle=ls, color="black")
    ax.add_patch(a)
    return a

def center_of(patch):
    bb = patch.get_bbox().bounds  # (x, y, w, h)
    return (bb[0] + bb[2]/2.0, bb[1] + bb[3]/2.0)

# ---------------------------- layout ----------------------------
fig_w, fig_h = 12, 6
fig, ax = plt.subplots(figsize=(fig_w, fig_h))
ax.set_xlim(0, 22)
ax.set_ylim(0, 12)
ax.axis('off')

# nodes (positions tuned on a 0..22 x 0..12 canvas)
x_circ   = add_circle(ax, (1.8, 6.0), 0.6, r"$x$")
backbone = add_box(ax, (3.0, 5.0), 4.5, 2.0, "Backbone\nEncoder $f_{\\theta}^{B}$")

mean_b   = add_box(ax, (8.3, 7.2), 3.6, 1.6, "Mean Branch\n$ f_{\\theta}^{\\mu}$")
cov_b    = add_box(ax, (8.3, 4.2), 3.6, 1.6, "Covariance Branch\n$ f_{\\theta}^{\\Sigma}$")

mu_c     = add_circle(ax, (12.7, 8.0), 0.55, r"$\mu$")
sig_c    = add_circle(ax, (12.7, 5.0), 0.55, r"$\Sigma$")
z_c      = add_circle(ax, (15.2, 6.5), 0.6, r"$z$")

decoder  = add_box(ax, (16.6, 5.5), 3.6, 2.0, "Task Decoder\n$ f_{\\theta}^{C}$")
y_circ   = add_circle(ax, (21.0, 6.5), 0.6, r"$y$")

# Loss aggregator
loss = add_box(
    ax, (13.2, 1.0), 7.0, 1.8,
    r"$\mathcal{L}_{\mathrm{G\!-\!IB}}=\mathrm{CE}(y|z)"
    r"+\ \beta\!\left(\mathcal{L}_{\mathrm{FR}}+\mathcal{L}_{\mathrm{J}}\right)$",
    fontsize=12, fc="#f8f8f8"
)

# FR branch (top)
rprior  = add_box(ax, (13.2, 9.1), 4.0, 1.6, "Reference marginal\n$ r(z)$", fontsize=11, fc="#f8f8f8")
fr_box  = add_box(ax, (17.8, 9.1), 2.6, 1.6, "FR discrepancy\n$\\mathcal{L}_{\\mathrm{FR}}$", fontsize=11)

mi_free = add_box(ax, (18.0, 11.0), 2.2, 1.0, "MI-free\n(no MINE/InfoNCE)", fontsize=9, fc="#eeeeee")

# Jacobian branch (bottom)
jac_box = add_box(ax, (10.4, 2.0), 3.6, 1.6, "Jacobian geometry\n$\\mathcal{L}_{\\mathrm{J}}$", fontsize=11)

# ---------------------------- connections ----------------------------
# main path
arrow(ax, center_of(x_circ), center_of(backbone))
arrow(ax, center_of(backbone), center_of(mean_b))
arrow(ax, center_of(backbone), center_of(cov_b))
arrow(ax, center_of(mean_b), center_of(mu_c))
arrow(ax, center_of(cov_b), center_of(sig_c))
arrow(ax, center_of(z_c), center_of(decoder))
arrow(ax, center_of(decoder), center_of(y_circ))

# reparameterization to z (dashed from μ and Σ)
arrow(ax, center_of(mu_c), center_of(z_c), ls='dashed')
arrow(ax, center_of(sig_c), center_of(z_c), ls='dashed')

# CE to loss (downward elbow)
arrow(ax, (18.4, 5.5), (18.4, 2.8))

# FR branch connections
arrow(ax, center_of(mu_c), (13.2, 9.9))
arrow(ax, center_of(sig_c), (13.2, 9.9))
arrow(ax, center_of(rprior), center_of(fr_box))
arrow(ax, (19.1, 9.1), (19.1, 2.8))  # FR -> loss

# Jacobian branch connections (from x and μ)
arrow(ax, (1.8, 6.0), (10.4, 2.8))
arrow(ax, center_of(mu_c), (14.0, 2.8))  # μ -> J
# J -> loss
arrow(ax, center_of(jac_box), (13.2, 2.8))

# beta label near geometry arrows
ax.text(19.35, 5.0, r"$\beta$", fontsize=12)
ax.text(13.05, 4.8, r"$\beta$", fontsize=12)

# title (optional)
ax.text(11, 11.6, "Geometric IB (G-IB) Architecture", ha="center", va="center", fontsize=14)

plt.tight_layout()
plt.savefig("gib_arch.png", dpi=300)
plt.savefig("gib_arch.pdf")
print("Saved: gib_arch.png and gib_arch.pdf")


==> Figures/Experiments/eval_of_k/OnCIFAR10/CIFAR10_model_IXZ_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.48256, 0.6864, 0.808488, 0.8878, 0.90762 ]



acc_sib = [0.44838, 0.544805, 0.67851, 0.659170, 0.768195 ]

acc_mine = [0.4686, 0.6687 , 0.77445, 0.90857, 0.90376 ]

acc_gib = [0.4451, 0.71647, 0.8196, 1.0089,  0.98493  ]





for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it I(X;Z)$' ,fontsize=24)
my_y_ticks = np.arange(0., 1.51, 0.3)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CIFAR10_model_ixz_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnCIFAR10/CIFAR10_model_MIA_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.5149, 0.5445, 0.6011, 0.7071, 0.8220 ]



acc_sib = [0.5318, 0.5595, 0.5604, 0.5861, 0.6192 ]

acc_mine = [0.5312, 0.5333 , 0.6046, 0.7040, 0.8407 ]

acc_gib = [0.5233, 0.5528, 0.6663, 0.7500,  0.8055  ]





for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MIA$ (%)' ,fontsize=24)
my_y_ticks = np.arange(50., 100.51, 10)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CIFAR10_model_MIA_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnCIFAR10/CIFAR10_model_MSE_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [1.10207, 1.036488, 0.95229, 0.79846, 0.684783 ]



acc_sib = [0.05745, 0.05162, 0.04440, 0.04672, 0.0474972 ]

acc_mine = [1.09981, 1.03557, 0.97658, 0.78679, 0.66174 ]

acc_gib = [1.104347, 1.056422, 0.922848, 0.87468,  0.869598  ]







for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MSE$' ,fontsize=24)
my_y_ticks = np.arange(0.0, 1.201, 0.3)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([0, 1.201])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CIFAR10_model_MSE_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnCIFAR10/Cifar10_model_Acc_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.7097, 0.8180, 0.8077, 0.8299, 0.8281 ]



acc_sib = [0.6689, 0.7379, 0.7758, 0.7714, 0.7628 ]

acc_mine = [0.7597, 0.7973 , 0.8344, 0.8352, 0.8261 ]

acc_gib = [0.7777, 0.8432, 0.8562, 0.8605,  0.8437  ]







for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(50., 100.1, 10)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_model_acc_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnCelebA/CelebA_model_Acc_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.9622, 0.9549, 0.9551, 0.9585, 0.9602 ]



acc_sib = [0.9738, 0.9716, 0.9734, 0.9725, 0.9734 ]

acc_mine = [0.9708, 0.9694 , 0.9705, 0.9629, 0.9717 ]

acc_gib = [0.9678, 0.9694, 0.9681, 0.9701,  0.9697  ]







for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(90., 100.1, 2)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_model_acc_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnCelebA/CelebA_model_IXZ_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.4677, 0.4858, 0.5066, 0.5518, 0.5802 ]



acc_sib = [0.3767, 0.3920, 0.4104, 0.3818, 0.3926 ]

acc_mine = [0.3930, 0.4452 , 0.4477, 0.5103, 0.3943 ]

acc_gib = [0.3851, 0.4212, 0.5291, 0.4752,  0.6239  ]





for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it I(X;Z)$' ,fontsize=24)
my_y_ticks = np.arange(0., 1.51, 0.3)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CelebA_model_ixz_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnCelebA/CelebA_model_MIA_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.5099, 0.5118, 0.5201, 0.5203, 0.5641 ]



acc_sib = [0.5245, 0.5184, 0.5270, 0.5501, 0.6200 ]

acc_mine = [0.5274, 0.5189 , 0.5202, 0.5223, 0.5420 ]

acc_gib = [0.5210, 0.5127, 0.5287, 0.5424,  0.5873  ]





for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MIA$ (%)' ,fontsize=24)
my_y_ticks = np.arange(50., 60.51, 2)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CelebA_model_MIA_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnCelebA/CelebA_model_MSE_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.07186, 0.06632, 0.0609, 0.0544903, 0.04657 ]



acc_sib = [0.0727 , 0.0728, 0.0719, 0.072017, 0.0715 ]

acc_mine = [0.0726, 0.0653, 0.0504, 0.048471, 0.0432 ]

acc_gib = [0.071746, 0.07108, 0.0648, 0.06691,  0.0623  ]







for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MSE$' ,fontsize=24)
my_y_ticks = np.arange(0.0, 0.101, 0.02)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([0, 0.101])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('CelebA_model_MSE_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnMNIST/MNIST_model_Acc_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.9727, 0.9892, 0.9892, 0.9872, 0.9858 ]



acc_sib = [0.9741, 0.9906, 0.9913, 0.9908, 0.9913 ]

acc_mine = [0.9757, 0.9857 , 0.9897, 0.9885, 0.9875 ]

acc_gib = [0.9899, 0.9922, 0.9939, 0.9928,  0.9920  ]






for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Acc (%)' ,fontsize=24)
my_y_ticks = np.arange(95., 100.1, 1)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([95, 100.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_acc_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnMNIST/MNIST_model_IXZ_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [1.3156, 1.7677, 1.83591, 1.8109, 1.7618 ]



acc_sib = [1.3964, 1.839570, 1.96651, 1.8685, 1.96651 ]

acc_mine = [1.4436, 1.76917 , 1.80090, 1.7695, 1.71885 ]

acc_gib = [1.37949, 1.7226, 1.7594, 1.69732,  1.5567  ]





for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it I(X;Z)$' ,fontsize=24)
my_y_ticks = np.arange(0., 2.51, 0.5)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_ixz_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnMNIST/MNIST_model_MIA_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.5002, 0.50645, 0.50315, 0.5235, 0.5423 ]



acc_sib = [0.50115, 0.50655, 0.52465, 0.53475, 0.52465 ]

acc_mine = [0.4985, 0.5055 , 0.5172, 0.51585, 0.52685 ]

acc_gib = [0.4976, 0.50255, 0.5114, 0.53215,  0.53665  ]





for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*100
    acc_sib[i] = acc_sib[i]*100
    acc_gib[i] = acc_gib[i] * 100
    acc_mine[i] = acc_mine[i] * 100



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MIA$ (%)' ,fontsize=24)
my_y_ticks = np.arange(50., 60.51, 2)
plt.yticks(my_y_ticks,fontsize=20)
# plt.ylim([60, 105.1])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_MIA_k.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/Experiments/eval_of_k/OnMNIST/MNIST_model_MSE_k.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon

x = [1, 2, 3, 4, 5]
x_label = ['2', '8', '32', '128', '512']


acc_vib = [0.052054, 0.04368, 0.038200, 0.03403, 0.03324 ]



acc_sib = [0.052032, 0.0422927, 0.035277, 0.037560, 0.0352770 ]

acc_mine = [0.05179850, 0.04268, 0.0366122, 0.0323, 0.033413 ]

acc_gib = [0.05242167, 0.04802, 0.04367, 0.04373,  0.039488  ]







for i in range(len(acc_vib)):
    acc_vib[i] = acc_vib[i]*1
    acc_sib[i] = acc_sib[i]*1
    acc_gib[i] = acc_gib[i] * 1
    acc_mine[i] = acc_mine[i] * 1



plt.style.use('seaborn')
plt.figure(figsize=(5.5, 4.3))
l_w=3
m_s=6
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

#plt.plot(x, unl_ss_w, color='g',  marker='*',  label='PriMU$_{w}$',linewidth=l_w, markersize=m_s)



# plt.plot(x, rfu, linestyle='-.', color='#E1C855',  marker='^', fillstyle='full', markevery=markevery,
#          label='VBU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x,  acc_vib, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,
         label='VIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


plt.plot(x, acc_mine, linestyle='-.', color='#E07E35',  marker='^', fillstyle='full', markevery=markevery, label='MINE',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)




plt.plot(x, acc_sib, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='SIB', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, acc_gib, linestyle='-.', color='#E1C855',  marker='d', fillstyle='full', markevery=markevery, label='GeoIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#fillstyle='full'

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('$\it MSE$' ,fontsize=24)
my_y_ticks = np.arange(0.0, 0.101, 0.02)
plt.yticks(my_y_ticks,fontsize=20)
plt.ylim([0, 0.101])
plt.xlabel('$\it K$' ,fontsize=20)

# plt.xticks(np.arange(0., 3.1, 0.5), fontsize=20)

plt.xticks(x, x_label, fontsize=16)
# plt.title('On MNIST',fontsize=24)

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10), textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',          # same manual position
           fontsize=20,               # same font size
           ncol=1,
           columnspacing=1.,         # distance between the two columns
           handletextpad=0.8)         # gap between symbol and text

plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_model_MSE_k.pdf', format='pdf', dpi=200)
plt.show()

